Outbreak diversity in epidemic waves propagating through distinct geographical scales

A central feature of an emerging infectious disease in a pandemic scenario is the spread through geographical scales and the impacts on different locations according to the adopted mitigation protocols. We investigated a stochastic epidemic model with the metapopulation approach in which patches represent municipalities. Contagion follows a stochastic compartmental model for municipalities; the latter, in turn, interact with each other through recurrent mobility. As a case of study, we consider the epidemic of COVID-19 in Brazil performing data-driven simulations. Properties of the simulated epidemic curves have very broad distributions across different geographical locations and scales, from states, passing through intermediate and immediate regions down to municipality levels. Correlations between delay of the epidemic outbreak and distance from the respective capital cities were predicted to be strong in several states and weak in others, signaling influences of multiple epidemic foci propagating towards the inland cities. Responses of different regions to a same mitigation protocol can vary enormously implying that the policies of combating the epidemics must be engineered according to the region' specificity but integrated with the overall situation. Real series of reported cases confirm the qualitative scenarios predicted in simulations. Even though we restricted our study to Brazil, the prospects and model can be extended to other geographical organizations with heterogeneous demographic distributions.

==> anc/seeds_new.csv <==
date,ibge,cases,deaths
2020-03-24,4300604,2,0
2020-03-24,4300703,1,0
2020-03-24,5201108,3,0
2020-03-24,5201405,2,0
2020-03-24,2301000,6,0
2020-03-24,2800308,12,0
2020-03-24,4301602,7,0
2020-03-24,4202008,9,0
2020-03-24,3300407,1,0
2020-03-24,2903201,1,0
2020-03-24,3505708,1,0
2020-03-24,3106200,87,0
2020-03-24,2601706,1,0
2020-03-24,1501402,4,0
2020-03-24,4302105,2,0
2020-03-24,3106705,1,0
2020-03-24,4202404,7,0
2020-03-24,1400100,7,0
2020-03-24,3107406,1,0
2020-03-24,1400159,1,0
2020-03-24,5300108,161,0
2020-03-24,4202800,9,0
2020-03-24,2904605,1,0
2020-03-24,3201209,1,0
2020-03-24,4303509,1,0
2020-03-24,2905701,1,0
2020-03-24,3509502,1,0
2020-03-24,4303905,2,0
2020-03-24,5002704,22,0
2020-03-24,4104204,1,0
2020-03-24,3111507,1,0
2020-03-24,3301009,1,0
2020-03-24,4304606,6,0
2020-03-24,4304630,2,0
2020-03-24,3510609,2,0
2020-03-24,3201308,1,0
2020-03-24,4304804,1,0
2020-03-24,2604106,1,0
2020-03-24,4104808,2,0
2020-03-24,5205109,1,0
2020-03-24,4305108,2,0
2020-03-24,4204202,3,0
2020-03-24,4305355,1,0
2020-03-24,4105508,6,0
2020-03-24,4105805,1,0
2020-03-24,2908507,1,0
2020-03-24,2908606,1,0
2020-03-24,3118601,2,0
2020-03-24,3119401,1,0
2020-03-24,3513009,2,0
2020-03-24,4204608,9,0
2020-03-24,4306205,1,0
2020-03-24,5103403,5,0
2020-03-24,4106902,40,0
2020-03-24,3122306,1,0
2020-03-24,4306403,1,0
2020-03-24,3301702,1,0
2020-03-24,4306767,1,0
2020-03-24,4307005,3,0
2020-03-24,4307807,1,0
2020-03-24,4307609,1,0
2020-03-24,4307906,1,0
2020-03-24,2910800,8,0
2020-03-24,3515707,1,0
2020-03-24,4205407,20,0
2020-03-24,2304400,170,0
2020-03-24,2304459,1,0
2020-03-24,4108304,4,0
2020-03-24,4308607,1,0
2020-03-24,4205902,1,0
2020-03-24,5208707,15,0
2020-03-24,4206207,2,0
2020-03-24,3301850,1,0
2020-03-24,3518800,1,0
2020-03-24,4108809,1,0
2020-03-24,3519071,1,0
2020-03-24,2502607,1,0
2020-03-24,4207304,4,0
2020-03-24,3131307,1,0
2020-03-24,2914802,1,0
2020-03-24,4208203,10,0
2020-03-24,4310801,2,0
2020-03-24,4207007,1,0
2020-03-24,2607901,3,0
2020-03-24,3524709,1,0
2020-03-24,4208807,2,0
2020-03-24,4208906,2,0
2020-03-24,5211909,1,0
2020-03-24,2918001,1,0
2020-03-24,1100122,1,0
2020-03-24,4209102,4,0
2020-03-24,2507507,2,0
2020-03-24,2307304,1,0
2020-03-24,2918407,2,0
2020-03-24,3136702,8,0
2020-03-24,4209300,1,0
2020-03-24,3137205,1,0
2020-03-24,4209409,1,0
2020-03-24,4311403,5,0
2020-03-24,2919207,3,0
2020-03-24,3203205,3,0
2020-03-24,4113700,3,0
2020-03-24,1600303,1,0
2020-03-24,2704302,10,0
2020-03-24,1302603,45,0
2020-03-24,1504208,1,0
2020-03-24,3140001,2,0
2020-03-24,4115200,1,0
2020-03-24,2308104,1,0
2020-03-24,3529401,1,0
2020-03-24,3302908,1,1
2020-03-24,3530607,1,0
2020-03-24,2408003,1,0
2020-03-24,2408102,9,0
2020-03-24,4211306,3,0
2020-03-24,3303302,12,1
2020-03-24,2804508,1,0
2020-03-24,3144805,7,0
2020-03-24,5108956,1,0
2020-03-24,2609600,2,0
2020-03-24,3534401,1,0
2020-03-24,4313508,1,0
2020-03-24,1721000,7,0
2020-03-24,4118402,1,0
2020-03-24,4314001,1,0
2020-03-24,1303403,2,1
2020-03-24,2403251,4,0
2020-03-24,4118501,1,0
2020-03-24,3148103,1,0
2020-03-24,2611101,1,0
2020-03-24,3303906,3,1
2020-03-24,4119152,2,0
2020-03-24,4213203,1,0
2020-03-24,4119905,1,0
2020-03-24,5006606,1,0
2020-03-24,4314902,47,0
2020-03-24,4213500,2,0
2020-03-24,2925303,8,0
2020-03-24,1100205,4,0
2020-03-24,3151800,1,0
2020-03-24,2925501,2,0
2020-03-24,2805703,2,0
2020-03-24,4214300,2,0
2020-03-24,2611606,30,0
2020-03-24,1200401,21,0
2020-03-24,4315602,1,0
2020-03-24,5218805,5,0
2020-03-24,3304557,276,3
2020-03-24,2927408,45,0
2020-03-24,4317103,3,0
2020-03-24,4316907,2,0
2020-03-24,3204609,1,0
2020-03-24,3547304,2,0
2020-03-24,4317400,1,0
2020-03-24,3547809,3,0
2020-03-24,4317608,1,0
2020-03-24,4319901,1,0
2020-03-24,4320404,3,0
2020-03-24,3205002,1,0
2020-03-24,3167202,2,0
2020-03-24,5007901,1,0
2020-03-24,2312908,4,0
2020-03-24,3552502,1,0
2020-03-24,3548708,4,0
2020-03-24,3548807,4,0
2020-03-24,3304904,3,0
2020-03-24,3549805,1,0
2020-03-24,3549904,1,0
2020-03-24,4216602,6,0
2020-03-24,4318705,1,0
2020-03-24,2111300,8,0
2020-03-24,3550308,306,9
2020-03-24,4321204,1,0
2020-03-24,3554102,1,0
2020-03-24,2931350,1,0
2020-03-24,4127106,1,0
2020-03-24,2211001,8,0
2020-03-24,4218004,1,0
2020-03-24,3168705,1,0
2020-03-24,4321501,4,0
2020-03-24,4218707,9,0
2020-03-24,3170107,3,0
2020-03-24,3170206,7,0
2020-03-24,5221858,2,0
2020-03-24,3556453,1,0
2020-03-24,4323002,1,0
2020-03-24,3205200,17,0
2020-03-24,3205309,15,0
2020-03-24,3306305,4,0
2020-03-24,5108402,1,0
2020-03-31,1500107,1,0
2020-03-31,1200013,7,0
2020-03-31,2900702,3,0
2020-03-31,5000252,1,0
2020-03-31,3101607,1,0
2020-03-31,4100400,2,0
2020-03-31,3200359,1,0
2020-03-31,4300604,2,0
2020-03-31,3501608,2,0
2020-03-31,1500800,6,0
2020-03-31,3300100,1,0
2020-03-31,1300102,1,0
2020-03-31,4300703,2,0
2020-03-31,4201208,1,0
2020-03-31,5201108,4,0
2020-03-31,5201405,2,0
2020-03-31,2401008,1,0
2020-03-31,2301000,14,0
2020-03-31,2800308,16,0
2020-03-31,1702109,3,0
2020-03-31,3502804,1,0
2020-03-31,3503901,2,0
2020-03-31,2400208,1,0
2020-03-31,4301602,15,0
2020-03-31,4201950,1,0
2020-03-31,4202008,9,0
2020-03-31,3300407,2,0
2020-03-31,2902708,1,0
2020-03-31,2903201,1,0
2020-03-31,3505708,20,0
2020-03-31,5002001,3,1
2020-03-31,3506003,1,0
2020-03-31,2302206,1,0
2020-03-31,3300456,2,0
2020-03-31,3106200,163,2
2020-03-31,2601706,1,0
2020-03-31,1501402,21,0
2020-03-31,4302105,2,0
2020-03-31,3106705,5,0
2020-03-31,4202404,19,0
2020-03-31,3107109,1,0
2020-03-31,1400100,13,0
2020-03-31,1300706,1,0
2020-03-31,3107406,1,0
2020-03-31,1400159,3,0
2020-03-31,5300108,333,3
2020-03-31,4202800,12,0
2020-03-31,3507803,1,0
2020-03-31,2904605,4,0
2020-03-31,4202909,3,0
2020-03-31,3508603,1,0
2020-03-31,4303004,1,0
2020-03-31,4303103,1,0
2020-03-31,3201209,1,0
2020-03-31,2402006,1,0
2020-03-31,3509007,9,1
2020-03-31,3509205,1,0
2020-03-31,4303509,1,0
2020-03-31,2603454,2,0
2020-03-31,2905701,2,0
2020-03-31,4203204,7,0
2020-03-31,2504009,2,0
2020-03-31,3509502,15,1
2020-03-31,3111200,1,0
2020-03-31,4303905,2,0
2020-03-31,5002704,37,0
2020-03-31,4104204,3,0
2020-03-31,4104303,3,0
2020-03-31,3111507,1,0
2020-03-31,3301009,1,0
2020-03-31,2906204,1,0
2020-03-31,2906501,1,0
2020-03-31,4203709,1,0
2020-03-31,4304507,1,0
2020-03-31,4304606,8,0
2020-03-31,4304630,2,0
2020-03-31,4304663,1,0
2020-03-31,3510609,6,0
2020-03-31,1301159,1,0
2020-03-31,3201308,5,0
2020-03-31,4304804,1,0
2020-03-31,3114204,1,0
2020-03-31,2402501,1,0
2020-03-31,2604106,1,0
2020-03-31,4104808,10,1
2020-03-31,1502400,1,0
2020-03-31,3201407,1,0
2020-03-31,4104907,1,0
2020-03-31,5205109,1,0
2020-03-31,2907509,1,0
2020-03-31,2303709,1,0
2020-03-31,4305108,13,0
2020-03-31,4305173,1,0
2020-03-31,4204202,5,0
2020-03-31,4305355,1,0
2020-03-31,4105508,7,0
2020-03-31,2908002,1,0
2020-03-31,4105805,1,0
2020-03-31,2908507,1,0
2020-03-31,2908606,1,0
2020-03-31,3118601,5,0
2020-03-31,4106209,1,0
2020-03-31,3119401,1,0
2020-03-31,3513009,12,0
2020-03-31,4204608,17,0
2020-03-31,4306205,1,0
2020-03-31,5103403,18,0
2020-03-31,4106902,87,0
2020-03-31,3513801,5,0
2020-03-31,2910057,1,0
2020-03-31,3122306,9,0
2020-03-31,4306403,1,0
2020-03-31,4306601,1,0
2020-03-31,5003702,2,0
2020-03-31,3301702,5,0
2020-03-31,4306767,1,0
2020-03-31,3515004,7,1
2020-03-31,4307005,3,0
2020-03-31,4307807,1,0
2020-03-31,4307609,2,0
2020-03-31,3125101,1,0
2020-03-31,4307906,1,0
2020-03-31,4107603,1,0
2020-03-31,2910800,18,0
2020-03-31,2605459,2,0
2020-03-31,3515707,5,0
2020-03-31,4205407,58,0
2020-03-31,2304400,371,6
2020-03-31,2304459,1,0
2020-03-31,4108304,10,0
2020-03-31,4108403,1,0
2020-03-31,3516408,3,0
2020-03-31,4308607,1,0
2020-03-31,4205902,2,0
2020-03-31,2606200,1,1
2020-03-31,5208608,1,0
2020-03-31,5208707,39,0
2020-03-31,3127701,2,0
2020-03-31,4206207,3,0
2020-03-31,4309209,1,0
2020-03-31,3301850,1,0
2020-03-31,3202405,2,0
2020-03-31,4109401,1,0
2020-03-31,3518701,1,0
2020-03-31,3518800,21,2
2020-03-31,4108809,2,0
2020-03-31,3128907,1,0
2020-03-31,3519071,1,0
2020-03-31,2502607,1,0
2020-03-31,2913606,6,0
2020-03-31,4207304,5,0
2020-03-31,4207502,1,0
2020-03-31,3131307,1,0
2020-03-31,2607307,1,0
2020-03-31,3521408,1,0
2020-03-31,4110805,1,0
2020-03-31,3301900,3,0
2020-03-31,2914802,4,0
2020-03-31,1301902,4,0
2020-03-31,2915205,1,0
2020-03-31,2306256,1,0
2020-03-31,1503606,1,0
2020-03-31,4208203,18,0
2020-03-31,2915502,3,0
2020-03-31,2915601,1,0
2020-03-31,3522208,3,0
2020-03-31,4208302,2,0
2020-03-31,3202801,1,0
2020-03-31,3522505,6,0
2020-03-31,3523107,1,0
2020-03-31,2917102,1,0
2020-03-31,5211503,2,0
2020-03-31,3524006,1,0
2020-03-31,4310801,3,1
2020-03-31,4207007,1,0
2020-03-31,2607901,6,0
2020-03-31,3524709,1,0
2020-03-31,4208807,2,0
2020-03-31,3525003,2,0
2020-03-31,4208906,3,0
2020-03-31,1100114,1,0
2020-03-31,5211909,2,0
2020-03-31,2918001,1,0
2020-03-31,1100122,1,0
2020-03-31,4209102,14,1
2020-03-31,2507507,13,0
2020-03-31,2307304,1,0
2020-03-31,2918407,2,0
2020-03-31,3136702,23,0
2020-03-31,3525904,3,0
2020-03-31,4209300,1,0
2020-03-31,3137205,2,0
2020-03-31,4209409,1,0
2020-03-31,4311403,5,0
2020-03-31,4113205,1,0
2020-03-31,2919207,12,0
2020-03-31,3526803,1,0
2020-03-31,3203205,4,0
2020-03-31,4113700,9,0
2020-03-31,3527306,1,0
2020-03-31,5212501,1,1
2020-03-31,2407005,1,0
2020-03-31,1600303,10,0
2020-03-31,3302403,1,0
2020-03-31,2407104,1,0
2020-03-31,2704302,13,1
2020-03-31,3528502,2,0
2020-03-31,1302504,4,0
2020-03-31,1302603,159,2
2020-03-31,3302601,1,0
2020-03-31,3139409,1,0
2020-03-31,1504208,1,0
2020-03-31,2307650,1,0
2020-03-31,2307700,1,0
2020-03-31,4311809,1,0
2020-03-31,4114609,1,0
2020-03-31,3140001,2,0
2020-03-31,3302700,2,0
2020-03-31,4115200,9,2
2020-03-31,1504422,1,0
2020-03-31,4115309,1,0
2020-03-31,4115705,1,0
2020-03-31,3529302,1,0
2020-03-31,2308104,1,0
2020-03-31,3529401,3,0
2020-03-31,2921104,1,0
2020-03-31,4115804,1,0
2020-03-31,3302908,1,1
2020-03-31,3530706,1,0
2020-03-31,3530607,10,0
2020-03-31,2407807,1,0
2020-03-31,2408003,17,1
2020-03-31,3143906,1,0
2020-03-31,2408102,42,0
2020-03-31,4211306,3,0
2020-03-31,3303302,57,1
2020-03-31,2804508,1,0
2020-03-31,5006200,2,0
2020-03-31,3303500,7,0
2020-03-31,3144805,20,0
2020-03-31,5108956,1,0
2020-03-31,3533403,1,0
2020-03-31,4313102,1,0
2020-03-31,2922904,1,0
2020-03-31,1303205,1,0
2020-03-31,4313409,2,1
2020-03-31,2609600,5,0
2020-03-31,3534401,33,2
2020-03-31,4313508,1,0
2020-03-31,2610004,1,0
2020-03-31,1721000,9,0
2020-03-31,4212205,2,0
2020-03-31,5216304,1,0
2020-03-31,4118402,2,0
2020-03-31,1505536,1,0
2020-03-31,4314001,1,0
2020-03-31,1303403,3,1
2020-03-31,2403251,10,0
2020-03-31,2207702,1,1
2020-03-31,2409100,1,0
2020-03-31,4314100,1,0
2020-03-31,4118501,2,0
2020-03-31,2510808,1,1
2020-03-31,3148103,1,0
2020-03-31,3536505,1,0
2020-03-31,4118808,1,0
2020-03-31,4314407,2,0
2020-03-31,3537305,1,0
2020-03-31,2611101,2,0
2020-03-31,3303906,5,1
2020-03-31,4119152,4,0
2020-03-31,3538709,5,0
2020-03-31,3538907,1,0
2020-03-31,4314605,1,0
2020-03-31,2925204,1,0
2020-03-31,4213203,1,0
2020-03-31,4119905,3,0
2020-03-31,5006606,1,0
2020-03-31,1200807,1,0
2020-03-31,4314902,190,2
2020-03-31,4213500,4,1
2020-03-31,2707503,1,0
2020-03-31,2925303,10,0
2020-03-31,1100205,7,1
2020-03-31,3539806,1,0
2020-03-31,3151800,2,0
2020-03-31,2925501,3,0
2020-03-31,2805703,2,0
2020-03-31,4120705,1,0
2020-03-31,4120804,1,0
2020-03-31,3304144,1,0
2020-03-31,2311306,2,0
2020-03-31,4214300,2,0
2020-03-31,2611606,57,4
2020-03-31,3304201,2,0
2020-03-31,3543303,1,0
2020-03-31,3543402,6,1
2020-03-31,3304300,2,1
2020-03-31,4122206,1,0
2020-03-31,1200401,34,0
2020-03-31,3543907,1,0
2020-03-31,4315602,2,0
2020-03-31,4122305,1,0
2020-03-31,5007406,1,0
2020-03-31,5218805,7,0
2020-03-31,3304524,2,0
2020-03-31,3304557,586,18
2020-03-31,4316006,1,0
2020-03-31,5107602,4,0
2020-03-31,3156700,3,0
2020-03-31,3545308,1,0
2020-03-31,2927408,132,2
2020-03-31,4317103,4,0
2020-03-31,3546801,1,0
2020-03-31,3157807,1,0
2020-03-31,4316907,2,0
2020-03-31,2312205,1,1
2020-03-31,4317202,1,0
2020-03-31,3204609,1,0
2020-03-31,3547304,17,0
2020-03-31,4317400,1,0
2020-03-31,3547809,48,1
2020-03-31,4317608,1,0
2020-03-31,1303700,1,0
2020-03-31,3548500,14,0
2020-03-31,4319901,1,0
2020-03-31,4320404,3,0
2020-03-31,3305554,1,0
2020-03-31,3166808,1,0
2020-03-31,3205002,14,0
2020-03-31,3167202,2,0
2020-03-31,4217600,2,0
2020-03-31,5007901,1,0
2020-03-31,5220603,1,0
2020-03-31,2312908,5,0
2020-03-31,3552205,3,1
2020-03-31,2516201,1,0
2020-03-31,3552502,1,0
2020-03-31,3548708,44,1
2020-03-31,3548807,30,1
2020-03-31,4318051,1,0
2020-03-31,2928950,1,0
2020-03-31,4216206,1,0
2020-03-31,2412005,1,0
2020-03-31,3304904,9,0
2020-03-31,2412203,1,0
2020-03-31,2210052,1,1
2020-03-31,3549706,1,0
2020-03-31,3549805,6,0
2020-03-31,3549904,9,0
2020-03-31,4125506,3,0
2020-03-31,4216602,10,0
2020-03-31,3305109,1,0
2020-03-31,3162500,2,0
2020-03-31,4318705,4,0
2020-03-31,2613701,3,0
2020-03-31,4216909,1,0
2020-03-31,4217006,1,0
2020-03-31,2111300,51,1
2020-03-31,3204906,1,0
2020-03-31,3550308,1885,121
2020-03-31,3305208,1,0
2020-03-31,4217253,1,0
2020-03-31,3550407,1,0
2020-03-31,3204955,1,0
2020-03-31,3550704,2,0
2020-03-31,3551009,1,0
2020-03-31,3552809,12,1
2020-03-31,4321204,1,0
2020-03-31,4321303,1,0
2020-03-31,3554003,1,0
2020-03-31,3554102,1,0
2020-03-31,2931350,1,0
2020-03-31,4127106,2,0
2020-03-31,2211001,16,2
2020-03-31,3305802,1,0
2020-03-31,4127304,1,0
2020-03-31,2411056,1,0
2020-03-31,4218004,1,0
2020-03-31,4218103,1,0
2020-03-31,3168705,1,0
2020-03-31,4321501,7,0
2020-03-31,4218707,9,0
2020-03-31,1508100,1,0
2020-03-31,3170107,3,0
2020-03-31,3170206,10,0
2020-03-31,4128104,2,0
2020-03-31,3170404,1,0
2020-03-31,4128203,1,0
2020-03-31,4219002,1,0
2020-03-31,3306107,1,0
2020-03-31,3556206,1,0
2020-03-31,5221858,3,0
2020-03-31,3556453,2,1
2020-03-31,4128609,1,0
2020-03-31,4323002,1,0
2020-03-31,3205101,1,0
2020-03-31,3205200,35,0
2020-03-31,3556701,1,0
2020-03-31,3205309,28,0
2020-03-31,3306305,12,1
2020-03-31,3557006,1,0
2020-03-31,3557105,1,0
2020-03-31,5108402,2,0
2020-03-31,5200258,1,0
2020-04-04,1500107,1,0
2020-04-04,1200013,9,0
2020-04-04,3500105,1,0
2020-04-04,2900355,1,0
2020-04-04,3200102,1,0
2020-04-04,3500709,1,0
2020-04-04,2900702,4,0
2020-04-04,5000252,1,0
2020-04-04,4300406,1,0
2020-04-04,3101607,1,0
2020-04-04,2600708,1,0
2020-04-04,4100400,3,0
2020-04-04,5100250,1,0
2020-04-04,1500602,1,0
2020-04-04,3200359,1,0
2020-04-04,4300604,3,0
2020-04-04,3501608,3,1
2020-04-04,1500800,10,0
2020-04-04,3300100,2,0
2020-04-04,1300102,1,0
2020-04-04,4300703,2,0
2020-04-04,4201208,8,1
2020-04-04,5201108,6,0
2020-04-04,5201405,2,0
2020-04-04,2401008,1,0
2020-04-04,2301000,15,0
2020-04-04,2800308,27,3
2020-04-04,3200607,4,0
2020-04-04,3103504,1,0
2020-04-04,1702109,4,0
2020-04-04,4101507,2,0
2020-04-04,4201406,2,0
2020-04-04,3503208,2,0
2020-04-04,3300209,1,0
2020-04-04,4101705,2,0
2020-04-04,4101804,2,0
2020-04-04,3502804,4,0
2020-04-04,3104205,1,0
2020-04-04,3300258,1,1
2020-04-04,3503901,5,1
2020-04-04,4102000,2,0
2020-04-04,3504008,1,0
2020-04-04,3504107,3,0
2020-04-04,2100055,1,0
2020-04-04,2400208,6,0
2020-04-04,4301602,18,0
2020-04-04,4201950,1,0
2020-04-04,4202008,12,0
2020-04-04,4202073,1,1
2020-04-04,3105608,1,0
2020-04-04,1501303,3,0
2020-04-04,3300407,3,0
2020-04-04,3300308,2,0
2020-04-04,2903102,1,0
2020-04-04,2902708,1,0
2020-04-04,2903201,1,0
2020-04-04,3505708,29,1
2020-04-04,5002001,5,1
2020-04-04,3506003,2,0
2020-04-04,2401404,1,0
2020-04-04,2302206,1,0
2020-04-04,3300456,7,2
2020-04-04,2903409,1,0
2020-04-04,3106200,237,3
2020-04-04,2601706,1,0
2020-04-04,1501402,45,0
2020-04-04,1501501,1,0
2020-04-04,4302105,9,0
2020-04-04,3106705,5,0
2020-04-04,4202305,1,0
2020-04-04,4202404,26,0
2020-04-04,3107109,1,0
2020-04-04,1400100,36,1
2020-04-04,1300706,1,0
2020-04-04,3107406,1,0
2020-04-04,5203500,1,0
2020-04-04,1400159,3,0
2020-04-04,3507506,7,0
2020-04-04,5300108,456,7
2020-04-04,4202800,15,0
2020-04-04,3507803,1,0
2020-04-04,2904605,5,0
2020-04-04,4202909,6,0
2020-04-04,2503209,1,0
2020-04-04,2602902,4,1
2020-04-04,3508603,1,0
2020-04-04,4303004,1,0
2020-04-04,2904902,1,0
2020-04-04,4303103,2,0
2020-04-04,3201209,1,0
2020-04-04,2402006,1,0
2020-04-04,3509007,19,1
2020-04-04,3509205,1,0
2020-04-04,4303509,1,0
2020-04-04,2603454,6,0
2020-04-04,2905701,5,0
2020-04-04,4203204,7,0
2020-04-04,4103701,2,0
2020-04-04,5204607,1,0
2020-04-04,4104006,2,0
2020-04-04,2504009,2,0
2020-04-04,3509502,26,4
2020-04-04,3111200,1,0
2020-04-04,4303905,3,0
2020-04-04,5002704,43,0
2020-04-04,4104204,8,0
2020-04-04,4104253,1,0
2020-04-04,2202208,1,0
2020-04-04,4104303,11,1
2020-04-04,5102637,1,0
2020-04-04,3111507,1,0
2020-04-04,3301009,1,0
2020-04-04,2906204,1,0
2020-04-04,2906501,1,0
2020-04-04,4203709,1,0
2020-04-04,4304507,1,0
2020-04-04,2302800,1,0
2020-04-04,4304606,8,0
2020-04-04,1400175,3,0
2020-04-04,2801306,1,0
2020-04-04,3112802,1,0
2020-04-04,4304630,2,0
2020-04-04,4304663,1,0
2020-04-04,3510609,11,1
2020-04-04,2402303,1,0
2020-04-04,1301159,1,0
2020-04-04,3201308,14,0
2020-04-04,4304804,1,0
2020-04-04,3113909,1,0
2020-04-04,3114204,1,0
2020-04-04,2402501,1,0
2020-04-04,2604106,2,0
2020-04-04,4104808,29,1
2020-04-04,1502400,2,0
2020-04-04,3201407,2,0
2020-04-04,4104907,2,0
2020-04-04,5205109,1,0
2020-04-04,2907509,1,0
2020-04-04,2303709,4,0
2020-04-04,4305108,13,0
2020-04-04,2402600,3,0
2020-04-04,3511300,1,0
2020-04-04,4305173,1,0
2020-04-04,4204202,5,0
2020-04-04,4305355,1,0
2020-04-04,4105409,1,0
2020-04-04,4105508,11,1
2020-04-04,5205497,1,0
2020-04-04,2908002,1,0
2020-04-04,3201506,1,0
2020-04-04,4105805,4,0
2020-04-04,2908507,1,0
2020-04-04,2908606,1,0
2020-04-04,3118601,11,0
2020-04-04,4106209,1,0
2020-04-04,4106407,1,0
2020-04-04,3119401,1,0
2020-04-04,3513009,28,2
2020-04-04,3513108,2,1
2020-04-04,4204608,27,1
2020-04-04,4306205,1,0
2020-04-04,5103403,38,0
2020-04-04,4106902,153,0
2020-04-04,3513801,23,1
2020-04-04,1707009,1,0
2020-04-04,2910057,1,0
2020-04-04,3122306,14,0
2020-04-04,4306403,2,0
2020-04-04,4306601,1,0
2020-04-04,5003702,6,0
2020-04-04,3514403,1,1
2020-04-04,3301702,13,3
2020-04-04,4306767,1,0
2020-04-04,3515004,19,1
2020-04-04,4307005,3,0
2020-04-04,3124104,1,0
2020-04-04,4307807,1,0
2020-04-04,4307609,3,0
2020-04-04,2304285,1,1
2020-04-04,3125101,1,0
2020-04-04,2403608,5,0
2020-04-04,2304301,1,1
2020-04-04,4307906,2,0
2020-04-04,4107603,1,0
2020-04-04,4107652,2,0
2020-04-04,2910800,23,0
2020-04-04,2605459,7,0
2020-04-04,3515707,15,0
2020-04-04,4205407,91,2
2020-04-04,2304400,681,18
2020-04-04,2304459,1,0
2020-04-04,4108304,24,0
2020-04-04,3516200,2,0
2020-04-04,4108403,1,0
2020-04-04,3516309,8,1
2020-04-04,3516408,7,1
2020-04-04,3202207,1,0
2020-04-04,2911204,1,0
2020-04-04,4308607,1,0
2020-04-04,4205902,2,0
2020-04-04,2606200,1,1
2020-04-04,1503093,1,0
2020-04-04,5208608,1,0
2020-04-04,4108601,1,0
2020-04-04,5208707,65,1
2020-04-04,4206009,1,0
2020-04-04,3127701,2,0
2020-04-04,4206207,4,0
2020-04-04,4309209,9,0
2020-04-04,3301850,2,0
2020-04-04,4109302,2,0
2020-04-04,3202405,3,0
2020-04-04,4109401,1,0
2020-04-04,3518206,2,0
2020-04-04,3518701,3,0
2020-04-04,3518800,62,5
2020-04-04,4309308,1,0
2020-04-04,4108809,2,0
2020-04-04,3128907,1,0
2020-04-04,2305233,4,0
2020-04-04,3519071,1,0
2020-04-04,4109708,1,0
2020-04-04,4109757,1,0
2020-04-04,2305407,2,0
2020-04-04,2502607,1,0
2020-04-04,3301876,1,0
2020-04-04,2913606,10,0
2020-04-04,4207304,6,0
2020-04-04,2105302,1,0
2020-04-04,4207502,1,0
2020-04-04,3520509,2,0
2020-04-04,2305654,1,0
2020-04-04,3131307,1,0
2020-04-04,2913903,1,0
2020-04-04,2607307,1,0
2020-04-04,3521408,1,0
2020-04-04,4207858,1,0
2020-04-04,4110805,1,0
2020-04-04,2802908,1,0
2020-04-04,3131703,1,0
2020-04-04,3301900,13,0
2020-04-04,2914802,6,0
2020-04-04,1301902,4,0
2020-04-04,2915205,2,0
2020-04-04,3302007,2,0
2020-04-04,2306256,1,0
2020-04-04,1503606,3,0
2020-04-04,4208203,20,1
2020-04-04,2915502,3,0
2020-04-04,2915601,1,0
2020-04-04,3522109,2,0
2020-04-04,2306306,1,0
2020-04-04,3522208,9,1
2020-04-04,4208302,3,0
2020-04-04,3202801,1,0
2020-04-04,2916401,1,1
2020-04-04,3522505,7,1
2020-04-04,2306405,1,0
2020-04-04,3522604,1,0
2020-04-04,4208401,1,0
2020-04-04,3523107,10,0
2020-04-04,3523206,1,0
2020-04-04,2917102,4,0
2020-04-04,3523909,1,0
2020-04-04,5211503,2,0
2020-04-04,3524006,1,0
2020-04-04,4310801,4,1
2020-04-04,4207007,1,0
2020-04-04,2607901,11,0
2020-04-04,3524303,3,1
2020-04-04,2306900,1,1
2020-04-04,3524709,1,0
2020-04-04,4208807,2,0
2020-04-04,3525003,2,0
2020-04-04,4208906,6,0
2020-04-04,1100114,1,0
2020-04-04,5211909,2,0
2020-04-04,3525300,1,0
2020-04-04,2918001,1,0
2020-04-04,1100122,1,0
2020-04-04,4209003,1,0
2020-04-04,4209102,20,1
2020-04-04,3525706,1,0
2020-04-04,2507507,26,1
2020-04-04,2307304,1,0
2020-04-04,2918407,2,0
2020-04-04,3136702,30,0
2020-04-04,2507804,1,1
2020-04-04,3525904,6,0
2020-04-04,4209300,3,0
2020-04-04,3137205,5,0
2020-04-04,4209409,2,0
2020-04-04,4311403,6,0
2020-04-04,4113205,2,0
2020-04-04,2919207,12,0
2020-04-04,3138203,2,0
2020-04-04,3526803,1,0
2020-04-04,4113403,1,0
2020-04-04,3526902,2,0
2020-04-04,3203205,8,0
2020-04-04,4113700,37,1
2020-04-04,3527306,1,0
2020-04-04,5105259,1,1
2020-04-04,5212501,1,1
2020-04-04,2407005,1,0
2020-04-04,1600303,28,1
2020-04-04,3302403,6,0
2020-04-04,2407104,1,0
2020-04-04,2704302,17,2
2020-04-04,4210100,1,0
2020-04-04,3302502,5,0
2020-04-04,3528502,4,1
2020-04-04,1302504,10,2
2020-04-04,1302603,283,9
2020-04-04,4114302,1,0
2020-04-04,3302601,2,0
2020-04-04,3139409,1,0
2020-04-04,1504208,2,0
2020-04-04,2307650,2,0
2020-04-04,2307700,2,0
2020-04-04,4311809,3,0
2020-04-04,4114609,2,0
2020-04-04,2704708,1,0
2020-04-04,3140001,3,1
2020-04-04,3302700,7,1
2020-04-04,4115200,19,2
2020-04-04,1504422,2,0
2020-04-04,4115309,1,0
2020-04-04,3529005,1,0
2020-04-04,4115705,2,0
2020-04-04,3529302,2,0
2020-04-04,2308104,1,0
2020-04-04,3529401,15,0
2020-04-04,2921104,1,0
2020-04-04,4115804,3,0
2020-04-04,3302858,1,1
2020-04-04,3302908,1,1
2020-04-04,3530706,1,0
2020-04-04,3530607,17,1
2020-04-04,2407807,1,0
2020-04-04,4211207,1,0
2020-04-04,2408003,43,3
2020-04-04,3143906,3,0
2020-04-04,3144300,2,0
2020-04-04,2408102,77,1
2020-04-04,4211306,4,0
2020-04-04,3303203,1,0
2020-04-04,3303302,79,2
2020-04-04,2804508,1,0
2020-04-04,5006200,3,0
2020-04-04,3303401,1,0
2020-04-04,3303500,19,2
2020-04-04,3144805,32,0
2020-04-04,5108956,1,0
2020-04-04,5106224,1,0
2020-04-04,3533403,1,1
2020-04-04,4313102,1,0
2020-04-04,2922904,1,0
2020-04-04,5215009,1,0
2020-04-04,1303205,1,0
2020-04-04,4313409,14,2
2020-04-04,1505031,1,0
2020-04-04,1505205,1,0
2020-04-04,1600501,1,0
2020-04-04,2609600,8,1
2020-04-04,3534302,1,0
2020-04-04,3534401,62,2
2020-04-04,4313508,1,0
2020-04-04,4211900,3,0
2020-04-04,2610004,1,0
2020-04-04,4117602,1,0
2020-04-04,1721000,11,0
2020-04-04,4117701,2,0
2020-04-04,4212205,2,0
2020-04-04,4118204,4,0
2020-04-04,5216304,1,0
2020-04-04,4118402,3,0
2020-04-04,1505536,2,0
2020-04-04,4314001,1,0
2020-04-04,3303708,2,0
2020-04-04,1303403,3,1
2020-04-04,3536208,1,0
2020-04-04,2403251,17,0
2020-04-04,2207702,1,1
2020-04-04,2409100,1,0
2020-04-04,4314100,3,0
2020-04-04,4118501,3,0
2020-04-04,3148004,1,0
2020-04-04,2510808,1,1
2020-04-04,3148103,3,0
2020-04-04,2610707,3,0
2020-04-04,4212304,1,0
2020-04-04,3536505,2,0
2020-04-04,2107506,2,0
2020-04-04,4118808,1,0
2020-04-04,4212403,1,1
2020-04-04,4314407,3,0
2020-04-04,3537305,1,1
2020-04-04,2611101,2,0
2020-04-04,3303906,13,1
2020-04-04,4119152,6,0
2020-04-04,4119301,1,0
2020-04-04,3538709,6,0
2020-04-04,3538907,1,0
2020-04-04,4119509,1,0
2020-04-04,4314605,1,0
2020-04-04,2925204,1,0
2020-04-04,4213203,1,0
2020-04-04,4119905,5,0
2020-04-04,5006606,1,0
2020-04-04,3304102,1,0
2020-04-04,1200807,1,0
2020-04-04,4314902,241,4
2020-04-04,4213500,4,1
2020-04-04,2707503,1,0
2020-04-04,2925303,10,0
2020-04-04,1100205,9,1
2020-04-04,3152501,3,0
2020-04-04,3539806,3,0
2020-04-04,3151800,2,0
2020-04-04,2925501,4,0
2020-04-04,3541000,4,0
2020-04-04,3541604,1,0
2020-04-04,2805703,2,0
2020-04-04,4120705,2,1
2020-04-04,4120804,1,0
2020-04-04,3304144,2,0
2020-04-04,2311306,2,0
2020-04-04,4214300,2,0
2020-04-04,2611606,119,10
2020-04-04,3304201,2,0
2020-04-04,3543303,4,0
2020-04-04,3543402,24,1
2020-04-04,3154606,1,0
2020-04-04,3304300,2,1
2020-04-04,4122206,1,0
2020-04-04,1200401,36,0
2020-04-04,3543907,2,0
2020-04-04,4315602,2,0
2020-04-04,4122305,1,0
2020-04-04,5007406,1,0
2020-04-04,5218805,7,0
2020-04-04,3304524,3,1
2020-04-04,3304557,982,38
2020-04-04,4316006,1,0
2020-04-04,4122404,1,0
2020-04-04,5107602,6,0
2020-04-04,3156700,4,0
2020-04-04,3545308,1,0
2020-04-04,2927408,215,5
2020-04-04,4317103,5,0
2020-04-04,3546009,2,0
2020-04-04,2927705,2,0
2020-04-04,3546801,1,0
2020-04-04,3157807,1,0
2020-04-04,4316907,2,0
2020-04-04,2312205,1,1
2020-04-04,4317202,2,0
2020-04-04,3204609,1,0
2020-04-04,3547304,24,0
2020-04-04,3158953,1,0
2020-04-04,1506807,5,1
2020-04-04,4317400,1,0
2020-04-04,3547809,76,3
2020-04-04,4317608,1,0
2020-04-04,1303700,4,0
2020-04-04,3160405,2,0
2020-04-04,2411502,1,0
2020-04-04,3548500,66,2
2020-04-04,4319901,1,0
2020-04-04,4320008,1,0
2020-04-04,4126256,2,0
2020-04-04,5220454,1,0
2020-04-04,4320404,3,0
2020-04-04,3305554,1,0
2020-04-04,2515500,1,0
2020-04-04,3166808,1,0
2020-04-04,3205002,28,1
2020-04-04,3167202,2,0
2020-04-04,4217600,3,0
2020-04-04,5007901,1,0
2020-04-04,5220603,1,0
2020-04-04,2930709,1,0
2020-04-04,5107909,3,0
2020-04-04,2312908,5,0
2020-04-04,4217709,2,0
2020-04-04,3205010,2,0
2020-04-04,3552205,8,2
2020-04-04,2516201,1,0
2020-04-04,3552502,8,0
2020-04-04,3548708,77,4
2020-04-04,3548807,38,1
2020-04-04,4318051,1,0
2020-04-04,2928950,1,0
2020-04-04,4216206,2,0
2020-04-04,4318309,1,0
2020-04-04,1507458,1,0
2020-04-04,2412005,9,0
2020-04-04,3304904,10,1
2020-04-04,2412203,1,0
2020-04-04,2111201,3,0
2020-04-04,2210052,1,1
2020-04-04,3549706,1,0
2020-04-04,3549805,9,0
2020-04-04,3549904,24,0
2020-04-04,4125506,7,0
2020-04-04,4216602,15,0
2020-04-04,3305109,4,1
2020-04-04,3162500,3,0
2020-04-04,4318705,8,0
2020-04-04,2613701,3,0
2020-04-04,4216909,1,0
2020-04-04,4217006,3,1
2020-04-04,5220108,1,0
2020-04-04,2111300,86,2
2020-04-04,4125555,1,0
2020-04-04,3550100,1,0
2020-04-04,3204906,4,1
2020-04-04,3550308,3496,212
2020-04-04,3305208,1,0
2020-04-04,4217253,1,0
2020-04-04,3550407,1,0
2020-04-04,3204955,1,0
2020-04-04,4319505,2,0
2020-04-04,3550704,3,1
2020-04-04,3551009,5,0
2020-04-04,3552809,39,2
2020-04-04,5107958,4,0
2020-04-04,4321204,1,0
2020-04-04,4321303,1,0
2020-04-04,3554003,1,0
2020-04-04,3554102,1,0
2020-04-04,2931350,3,0
2020-04-04,4127106,4,0
2020-04-04,2211001,21,2
2020-04-04,3305802,4,0
2020-04-04,4127205,1,0
2020-04-04,4127304,1,0
2020-04-04,2313401,1,1
2020-04-04,2411056,1,0
2020-04-04,4218004,1,0
2020-04-04,4218103,1,0
2020-04-04,2112209,2,0
2020-04-04,3168705,1,0
2020-04-04,3169109,1,0
2020-04-04,1304237,3,0
2020-04-04,4321501,8,0
2020-04-04,4321600,1,0
2020-04-04,5221403,1,0
2020-04-04,5008305,1,0
2020-04-04,3306008,1,0
2020-04-04,4218707,18,0
2020-04-04,1508100,1,0
2020-04-04,3170107,4,0
2020-04-04,3170206,26,2
2020-04-04,4128104,2,0
2020-04-04,3170404,1,0
2020-04-04,4128203,2,0
2020-04-04,4322400,1,0
2020-04-04,4219002,2,0
2020-04-04,2932705,1,0
2020-04-04,2932804,1,1
2020-04-04,3306107,2,0
2020-04-04,3556206,3,0
2020-04-04,5221858,5,0
2020-04-04,3556453,4,1
2020-04-04,3170701,3,0
2020-04-04,4128609,1,0
2020-04-04,4323002,4,0
2020-04-04,3205101,1,0
2020-04-04,4323408,1,0
2020-04-04,3205200,50,2
2020-04-04,3556701,1,0
2020-04-04,2933307,2,0
2020-04-04,3205309,43,2
2020-04-04,3306305,45,2
2020-04-04,3557006,2,0
2020-04-04,3557105,1,0
2020-04-04,5108402,4,0
2020-04-04,5200258,1,0
2020-04-04,3500501,1,0

